Horizontally Fused Training Array: An Effective Hardware Utilization Squeezer for Training Novel Deep Learning Models

Driven by the tremendous effort in researching novel deep learning (DL) algorithms, the training cost of developing new models increases staggeringly in recent years. We analyze GPU cluster usage statistics from a top research institute for more insights into the hardware efficiency achieved by typical DL training jobs. Our study reveals that single-accelerator training jobs can dominate the cluster-wide resource consumption when launched repetitively (e.g., for hyper-parameter tuning) while severely under-utilizing the hardware. Fortunately, we observe that such workloads have the following unique characteristics: (i) the models among jobs often have the same types of operators with the same shapes, and (ii) the inter-model horizontal fusion of such operators is mathematically equivalent to other already well-optimized operators. Thus, to help DL researchers and practitioners effectively improve the hardware utilization of their novel DL training workloads, we propose Horizontally Fused Training Array (HFTA). HFTA is a new DL framework extension library that horizontally fuses the models from different repetitive jobs deeply down to operators and then trains them simultaneously on a shared accelerator. To show the generality of our solution, we apply HFTA to six DL models training on state-of-the-art accelerators (GPUs and TPUs). Our results indicate that HFTA is highly effective in improving hardware utilization and achieves up to $15.1 \times$ higher training throughput vs. the standard practice of running each job on a separate accelerator.

==> python/alexnet_hfta.py <==
B = len(args.lrs)  # Number of fused training jobs.
# Replace the PyTorch operators with HFTA operators.
nn.Conv2d = get_hfta_op_for(nn.Conv2d, B=B)
nn.ReLU = get_hfta_op_for(nn.ReLU, B=B)
nn.MaxPool2d = get_hfta_op_for(nn.MaxPool2d, B=B)
nn.Dropout = get_hfta_op_for(nn.Dropout, B=B)
nn.Linear = get_hfta_op_for(nn.Linear, B=B)
# Model definition.
class AlexNet(nn.Module):
  def __init__(self, ...):
    super(AlexNet, self).__init__()
    self.features = nn.Sequential(
      nn.Conv2d(...), nn.ReLU(...), nn.MaxPool2d(...),
      ...
    )
    self.classifier = nn.Sequential(
      nn.Dropout(...), nn.Linear(...), nn.ReLU(...), 
      ...
    )

==> python/alexnet_orig.py <==
# Model definition.
class AlexNet(nn.Module):
  def __init__(self, ...):
    super(AlexNet, self).__init__()
      self.features = nn.Sequential(
        nn.Conv2d(...), nn.ReLU(...),
        nn.MaxPool2d(...),
        nn.Conv2d(...), nn.ReLU(...),
        nn.MaxPool2d(...),
        nn.Conv2d(...), nn.ReLU(...),
        nn.Conv2d(...), nn.ReLU(...),
        nn.Conv2d(...), nn.ReLU(...),
        nn.MaxPool2d(...),
      )
      self.classifier = nn.Sequential(
        nn.Dropout(...),
        nn.Linear(...), nn.ReLU(...), 
        nn.Dropout(...),
        nn.Linear(...), nn.ReLU(...),
        nn.Linear(...),
      )
